On the Importance of Exploration for Generalization in Reinforcement Learning

Existing approaches for improving generalization in deep reinforcement learning (RL) have mostly focused on representation learning, neglecting RL-specific aspects such as exploration. We hypothesize that the agent's exploration strategy plays a key role in its ability to generalize to new environments. Through a series of experiments in a tabular contextual MDP, we show that exploration is helpful not only for efficiently finding the optimal policy for the training environments but also for acquiring knowledge that helps decision making in unseen environments. Based on these observations, we propose EDE: Exploration via Distributional Ensemble, a method that encourages exploration of states with high epistemic uncertainty through an ensemble of Q-value distributions. Our algorithm is the first value-based approach to achieve state-of-the-art on both Procgen and Crafter, two benchmarks for generalization in RL with high-dimensional observations. The open-sourced implementation can be found at https://github.com/facebookresearch/ede .

==> latexcompile.sh <==
#!/bin/bash
BASE="${1%.*}"
pdflatex $BASE.tex
if [ $? -ne 0 ]; then
    echo "Compilation error. Check log."
    exit 1
fi
bibtex $BASE
pdflatex $BASE.tex
pdflatex $BASE.tex
exit 0


==> neurips2023_ede_arxiv_arXiv/latexcompile.sh <==
#!/bin/bash
BASE="${1%.*}"
pdflatex $BASE.tex
if [ $? -ne 0 ]; then
    echo "Compilation error. Check log."
    exit 1
fi
bibtex $BASE
pdflatex $BASE.tex
pdflatex $BASE.tex
exit 0

